Decoupling multivariate functions using a nonparametric filtered tensor decomposition

Multivariate functions emerge naturally in a wide variety of data-driven models. Popular choices are expressions in the form of basis expansions or neural networks. While highly effective, the resulting functions tend to be hard to interpret, in part because of the large number of required parameters. Decoupling techniques aim at providing an alternative representation of the nonlinearity. The so-called decoupled form is often a more efficient parameterisation of the relationship while being highly structured, favouring interpretability. In this work two new algorithms, based on filtered tensor decompositions of first order derivative information are introduced. The method returns nonparametric estimates of smooth decoupled functions. Direct applications are found in, i.a. the fields of nonlinear system identification and machine learning.

==> Figures/Filter_LR.m <==
clear
close all
N = 100;
z = randn(N,1);
g = z.^3;
gN = g+0.001*rms(g)*randn(N,1);



% Construct 3P filter

[~,sortI] = sort(z);

S = zeros(N,N); % sorting matrix

for s=1:N
    S(s,sortI(s)) = 1;
end

Sz = S*z;
Dz3 = zeros(N,N);

% f'(x2)
for d=2:N-1
    P = 2; % center point
    lCoeff = fLagrangePoly1D(Sz(d-1:d+1),P);
    
    Dz3(d,d-1) = lCoeff(1) ;
    Dz3(d,d) = lCoeff(2);
    Dz3(d,d+1) = lCoeff(3) ;
    
end

% Boundary points
boundaryCoeff = fLagrangePoly1D(Sz(1:3),1);
Dz3(1,1) = boundaryCoeff(1);
Dz3(1,2) = boundaryCoeff(2);
Dz3(1,3) = boundaryCoeff(3);

boundaryCoeff = fLagrangePoly1D(Sz(end-2:end),3);
Dz3(end,end-2) = boundaryCoeff(1);
Dz3(end,end-1) = boundaryCoeff(2);
Dz3(end,end) = boundaryCoeff(3);

F3 = S.'*Dz3*S;


% Left derivative %

DzL = zeros(N,N);

% f'(x2)
for d=1:N-2
    P = 1; % compute the derivative in the center point
    lCoeff = fLagrangePoly1D(Sz(d:d+2),P); % compute the coefficients of
    % the first derivative of the Lagrange polynomial passing through all points.
    % Results in a finite difference approximation for non-equidistant spacing.
    
    DzL(d,d) = lCoeff(1) ;
    DzL(d,d+1) = lCoeff(2);
    DzL(d,d+2) = lCoeff(3);
    
end

% Boundary points
boundaryCoeff = fLagrangePoly1D(Sz(end-2:end),2);
DzL(end-1,end-2) = boundaryCoeff(1);
DzL(end-1,end-1) = boundaryCoeff(2);
DzL(end-1,end) = boundaryCoeff(3);

boundaryCoeff = fLagrangePoly1D(Sz(end-2:end),3);
DzL(end,end-2) = boundaryCoeff(1);
DzL(end,end-1) = boundaryCoeff(2);
DzL(end,end) = boundaryCoeff(3);


FL = S.'*DzL*S;

% Right derivative filter %

DzR = zeros(N,N);

% f'(x2)
for d=3:N
    P = 3; % compute the derivative in the center point
    lCoeff = fLagrangePoly1D(Sz(d-2:d),P); % compute the coefficients of
    % the first derivative of the Lagrange polynomial passing through all points.
    % Results in a finite difference approximation for non-equidistant spacing.
    
    DzR(d,d-2) = lCoeff(1) ;
    DzR(d,d-1) = lCoeff(2);
    DzR(d,d) = lCoeff(3);
    
end

% Boundary points
boundaryCoeff = fLagrangePoly1D(Sz(1:3),2);
DzR(2,1) = boundaryCoeff(1);
DzR(2,2) = boundaryCoeff(2);
DzR(2,3) = boundaryCoeff(3);

boundaryCoeff = fLagrangePoly1D(Sz(1:3),1);
DzR(1,1) = boundaryCoeff(1);
DzR(1,2) = boundaryCoeff(2);
DzR(1,3) = boundaryCoeff(3);

FR = S.'*DzR*S;


gNC = F3*gN;
gNL = FL*gN;
gNR = FR*gN;

figure
%plot(Sz,S*g,'k.'), hold on,
plot(Sz,S*gN,'k.'), hold on,
plot(Sz,S*gNL,'b.'), hold on,
plot(Sz,S*gNR,'r.'), hold on,
xlabel('$z$','interpreter','latex')
ylabel('$g$','interpreter','latex')
fsetFigure

figure
plot(Sz,S*g,'k.'), hold on,
plot(Sz,S*FL*g,'b.'), hold on,
plot(Sz,S*FR*g,'r.'), hold on,
xlabel('$z$','interpreter','latex')
ylabel('$g$','interpreter','latex')
%plot(Sz,S*gNC,'m*')
fsetFigure

%% Compute example

P = 3; % right point
lCoeff = fLagrangePoly1D([1,2.5,3.3],P);

Left = lCoeff'*[2;1.5;3]

P = 1; % left point
lCoeff = fLagrangePoly1D([3.3,5,5.7],P);

Right = lCoeff'*[3;4;3.5]














==> Figures/create_tikz_data.m <==
clear
close all

load('Lagrange_data.mat')


string1 = [];
l = 25;
for i=1:length(xz_domain)
    if dLdomainstore(i,l) < 1.5 && dLdomainstore(i,l) > -1.5
        string1 = [string1 '-- (' num2str(xz_domain(i)) ',' num2str(dLdomainstore(i,l)) ') '];
        
    else
        continue;
    end
end

string1

==> Figures/filter_illustration.m <==
clear
close all

addpath('~/Dropbox (INDI)/SYSID_2021/FCPD/Source_code_0610/')

z = rand(30,1)*2*pi;
[sz,sI] = sort(z);

%sg = sz.^3;
sg = sin(sz);

figure
plot(sz,sg,'k*'), hold on,

xz_domain = linspace(min(z),max(z),1050);
zw = sz(6:10);
gw = sg(6:10);
%xz = zw;

lj = zeros(length(xz_domain),length(zw));
for j = 1:length(zw)
    lj(:,j) = LagrangeBasis(xz_domain,zw,j);
end

L = lj*gw;

%plot(xz,lj), hold on,
plot(xz_domain,L,'-r','linewidth',0.5), hold on,
%plot([0,6],[1,1],'k-')
ylim([-1.5, 1.5])

dlj = zeros(length(xz_domain),length(zw));
for j = 1:length(zw)
    dlj(:,j) = dLagrangeBasis(xz_domain,zw,j);
end

dL = dlj*gw;
plot(xz_domain,dL,'g-','linewidth',0.5)




% sliding window over data, central window
Lstore = [];
dLstore = [];

dLdomainstore = zeros(length(xz_domain),length(sz(3:end-2)));

for i=3:length(sz)-2
    xz = sz(i);
    zw = sz(i-2:i+2);
    gw = sg(i-2:i+2);
    
    lj = zeros(length(xz),length(zw));
    for j = 1:length(zw)
        lj(:,j) = LagrangeBasis(xz,zw,j);
    end
    
    L = lj*gw;
    
    Lstore = [Lstore; L];
    
    % single point
    dlj = zeros(length(xz),length(zw));
    for j = 1:length(zw)
        dlj(:,j) = dLagrangeBasis(xz,zw,j);
    end
    
    dL = dlj*gw;
    
    dLstore = [dLstore; dL];
    
    % over domain
    dlj = zeros(length(xz_domain),length(zw));
    for j = 1:length(zw)
        dlj(:,j) = dLagrangeBasis(xz_domain,zw,j);
    end
    
    dLdomainstore(:,i-2) = dlj*gw;
end

figure
plot(sz,sg,'k*'), hold on,
%plot(sz(3:end-2),Lstore,'r.'), hold on,
plot(xz_domain,dLdomainstore(:,:),'g','linewidth',0.05)
plot(sz(3:end-2),dLstore,'r*'), hold on,
ylim([-1.5, 1.5])

figure
plot(sz,sg,'k*'), hold on,
%plot(sz(3:end-2),Lstore,'r.'), hold on,
plot(xz_domain,dLdomainstore(:,:),':g','linewidth',0.001)
plot(sz(3:end-2),dLstore,'g*'), hold on,
plot(xz_domain,dLdomainstore(:,9),'-g','linewidth',1.5), hold on,
plot(sz(9:9+4),sg(9:9+4),'r*')
ylim([-1.5, 1.5])
title('paper plot')



dLstore_C = dLstore;

% sliding window over data, forward window
Lstore = [];
dLstore = [];

dLdomainstore = zeros(length(xz_domain),length(sz(1:end-4)));

for i=1:length(sz)-4
    xz = sz(i);
    zw = sz(i:i+4);
    gw = sg(i:i+4);
    
    lj = zeros(length(xz),length(zw));
    for j = 1:length(zw)
        lj(:,j) = LagrangeBasis(xz,zw,j);
    end
    
    L = lj*gw;
    
    Lstore = [Lstore; L];
    
    % single point
    dlj = zeros(length(xz),length(zw));
    for j = 1:length(zw)
        dlj(:,j) = dLagrangeBasis(xz,zw,j);
    end
    
    dL = dlj*gw;
    
    dLstore = [dLstore; dL];
    
    % over domain
    dlj = zeros(length(xz_domain),length(zw));
    for j = 1:length(zw)
        dlj(:,j) = dLagrangeBasis(xz_domain,zw,j);
    end
    
    dLdomainstore(:,i) = dlj*gw;
end

figure
plot(sz,sg,'k*'), hold on,
%plot(sz(3:end-2),Lstore,'r.'), hold on,
plot(xz_domain,dLdomainstore(:,:),'y','linewidth',0.05)
plot(sz(1:end-4),dLstore,'r*'), hold on,
ylim([-1.5, 1.5])

dLstore_F = dLstore;

% sliding window over data, backward window
Lstore = [];
dLstore = [];

dLdomainstore = zeros(length(xz_domain),length(sz(5:end)));

for i=5:length(sz)
    xz = sz(i);
    zw = sz(i-4:i);
    gw = sg(i-4:i);
    
    lj = zeros(length(xz),length(zw));
    for j = 1:length(zw)
        lj(:,j) = LagrangeBasis(xz,zw,j);
    end
    
    L = lj*gw;
    
    Lstore = [Lstore; L];
    
    % single point
    dlj = zeros(length(xz),length(zw));
    for j = 1:length(zw)
        dlj(:,j) = dLagrangeBasis(xz,zw,j);
    end
    
    dL = dlj*gw;
    
    dLstore = [dLstore; dL];
    
    % over domain
    dlj = zeros(length(xz_domain),length(zw));
    for j = 1:length(zw)
        dlj(:,j) = dLagrangeBasis(xz_domain,zw,j);
    end
    
    dLdomainstore(:,i-4) = dlj*gw;
end

figure
plot(sz,sg,'k*'), hold on,
%plot(sz(3:end-2),Lstore,'r.'), hold on,
plot(xz_domain,dLdomainstore(:,:),'c','linewidth',0.05)
plot(sz(5:end),dLstore,'r*'), hold on,
ylim([-1.5, 1.5])

dLstore_B = dLstore;

figure
plot(sz,sg,'k*')
plot(sz(3:end-2),dLstore_C,'y*'), hold on,
plot(sz(1:end-4),dLstore_F,'g*'), hold on,
plot(sz(5:end),dLstore_B,'c*')



    

function dlj = dLagrangeBasis(xz,zw,j)

N = length(xz);
dlj = zeros(N,1);

Nw = length(zw);
prodTemp = ones(Nw,1);

sumTemp = zeros(Nw,1);

for l=1:N % loop over evaluation points
    for s=1:Nw % loop over sum
        if s == j
            sumTemp(s) = 0;
        else
            
            for i=1:Nw
                if i == j || i == s
                    prodTemp(i) = 1;
                else
                    prodTemp(i) = (xz(l)-zw(i))/(zw(j)-zw(i));
                end
            end
            sumTemp(s) = 1/(zw(j)-zw(s))*prod(prodTemp);
            prodTemp = ones(Nw,1);
        end
    end
    dlj(l) = sum(sumTemp);
    sumTemp = zeros(Nw,1);
end

end

function lj = LagrangeBasis(xz,zw,j)

N = length(xz);
lj = zeros(N,1);

Nw = length(zw); % window length
prodTemp = ones(Nw,1);

for l=1:N
    for i=1:Nw
        if i == j
            prodTemp(i) = 1;
        else
        prodTemp(i) = (xz(l)-zw(i))/(zw(j)-zw(i));
        end
    end
        
    lj(l) = prod(prodTemp);
    prodTemp = ones(Nw,1);
end
end
